A Variability-Based Framework for Interpretable Naming in Formal and Relational Concept Analysis

Knowledge extraction from symbolic data often produces abstractions that are formally defined but not immediately interpretable by users. Formal Concept Analysis (FCA) and Relational Concept Analysis (RCA) provide representative settings for this issue: they generate explicit conceptual structures, implications, and relational dependencies from object descriptions and relations. Although these structures are explainable by design, their concepts are often identified by technical labels, which limits their use as human-interpretable knowledge units. Assigning meaningful names to such concepts is therefore a key issue for interpretation, navigation, validation, and reuse by domain experts. This paper investigates concept naming in FCA and RCA from a symbolic knowledge representation perspective. We first characterize the linguistic and terminological challenges involved in naming generated symbolic abstractions, including ambiguity, discrimination, concision, and consistency across related concepts. We then propose a configurable framework for LLM-assisted concept naming. The framework relies on a variability model that controls which sources of information are exposed during naming, such as intent, extent, inherited information, neighboring concepts, implications, and relational attributes. It thereby makes explicit the semantic choices involved in moving from formal concept descriptions to human-readable names. The approach is illustrated as a proof of concept on a small relational dataset in the pizzeria domain. This illustration shows how different configurations influence the names suggested by an LLM, and how naming variability can reveal interpretation choices, relational dependencies, and possible modeling issues in the underlying symbolic data.

==> anc/FeatureModels/Complete.uvl <==
features
	Prompt 
		mandatory
			Context 
		mandatory
			Role 
		mandatory
			Input 
				mandatory
					ConceptDesc 
						or
							Intent 
								alternative
									ProperI 
									WholeI 
									DirSupProperI 
							Extent 
								alternative
									ProperE 
									WholeE 
						optional
							Disc 
								or
									DiscI 
									DiscE 
				mandatory
					ConceptGraphDesc 
						optional
							Implications 
						optional
							Edges 
						mandatory
							ConceptGraph 
								or
									One 
									Several 
								or
									Related 
									SupSub 
									Selection 
						optional
							RelAttrib 
								alternative
									Raw 
									Dev 
										alternative
											Ra 
											Ri 
											Rai 
		mandatory
			Strategy 
				optional
					Term 
						or
							Disambiguation 
							Prioritization 
							Length 
							AttrBased 
				optional
					Traversal 
						or
							TopDown 
							BottomUp 
							AnonFirst 
							Extreme 
		mandatory
			Task 
				mandatory
					NameSelection 
				optional
					Reformulate 
						optional
							SkipOutOfSetRefs 
				optional
					NameProposals 
				optional
					RewriteDot 
constraints
	Edges => Several
	SupSub => Edges

==> anc/FeatureModels/ConceptDesc.uvl <==
features
	ConceptDesc 
		or
					Intent 
						alternative
							ProperI 
							WholeI 
							DirSupProperI
					Extent 
						alternative
							ProperE 
							WholeE 
		optional
			Disc
			 or
					DiscI
					DiscE   

==> anc/FeatureModels/ConceptGraphDesc.uvl <==
features
	ConceptGraphDesc
		optional
			Implications
		optional
		    Edges
		mandatory
			ConceptGraph
				or
					One
					Several
						or
							Related
							SupSub
							Selection
constraints
	Edges => Several
	SupSub => Edges
			


==> anc/FeatureModels/Prompt.uvl <==
features
	Prompt
		mandatory
		    Context
		mandatory
		    Role
		mandatory
		    Input
			  mandatory
			    ConceptDesc
			  mandatory
			    ConceptGraphDesc
			  optional
			     RelAttrib
		mandatory
		    Strategy
		mandatory
		    Task


==> anc/FeatureModels/RelAttrib.uvl <==
features
     RelAttrib 
          alternative
               Raw 
               Dev 
                    alternative
                         Ra
                         Ri
                         Rai
                         

			


==> anc/FeatureModels/Strategy.uvl <==
features
	Strategy
		optional
		 Term
		  or
		   Disambiguation
		   Prioritization
		   Length
		   AttrBased
		optional
		 Traversal
		  or
		   TopDown
		   BottomUp
		   AnonFirst
		   Extreme

==> anc/FeatureModels/Task.uvl <==
features
  Task
    mandatory
      NameSelection    // choose one name per concept
    optional
      Reformulate       // optional plain-language reformulation (support)
	   optional
	    SkipOutOfSetRefs     // skip expressions referencing concepts outside the set
    optional
      NameProposals    // propose several names
    optional
      Rewrite        // replace identifiers + export updated description

==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/One
- Input/RelAttrib
- Input/RelAttrib/Dev
- Input/RelAttrib/Dev/Rai
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**




==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep1/Outputs/InputTemplate.md <==
## Domain description

[Write Domain description here.]

## Concept description

[Write Concept description here.]


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep1/Outputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep2/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep2/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_1/ProcessStep3/Output/result.md <==
Concept Naming Analysis
Key intent elements (major descriptors)

From the concept intent:

exist_serves(Pesto …) → the pizzeria serves at least one pesto pizza.

existForall_contains(vege & vegan & summer) → the pizza contains only ingredients that are vegetable, vegan, and summer-related.

Inherited attributes confirm the same ingredient restrictions (vege, vegan, summer).

Interpretation

The concept describes:

Pizzerias that serve pesto pizzas whose ingredients are exclusively vegan/vegetable and summer-type ingredients.

Major descriptors

Pesto

Vegan / Vegetable

Summer ingredients

Secondary cues

The relation serves

Example objects: eataly, lafelicita (used only as context, not for naming).

Name Proposals
1. Vegan Pesto Pizzeria

Rationale: Highlights the strongest discriminative attributes: pesto pizza and vegan ingredients.

2. Summer Vegan Pesto Pizzeria

Rationale: Adds the seasonal ingredient constraint (“summer”) while keeping pesto and vegan as the core descriptors.

3. Veg Summer Pesto Pizzeria

Rationale: Compact version emphasizing vegetable ingredients and seasonal character.

4. Plant-Based Pesto Pizzeria

Rationale: Uses a common culinary term (“plant-based”) to represent the vegan/vegetable ingredient restriction.

Selected Name

Vegan Pesto Pizzeria

Explanation:
“Pesto” is the most distinctive product descriptor, while “Vegan” captures the strict ingredient constraint shared by all pizzas in the concept. The resulting name is short, domain-appropriate, and consistent with FCA naming conventions where the concept is characterized by the pizzas the pizzeria serves.

==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/One
- Input/RelAttrib
- Input/RelAttrib/Dev
- Input/RelAttrib/Dev/Rai
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**




==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep1/Outputs/InputTemplate.md <==
## Domain description

[Write Domain description here.]

## Concept description

[Write Concept description here.]


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep1/Outputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep2/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C35_2/ProcessStep3/Output/result.md <==
I used the domain description and the concept node from your files:  (concept) and the prompt specification 

.

Key interpretation of the concept

Major introduced attribute

exist_serves(Pesto & existForall_contains(vege & vegan & summer))

Meaning (interpreted in the domain of pizzerias serving pizzas with ingredients):

The pizzeria serves at least one pesto pizza

That pizza contains only ingredients that are vegetable, vegan, and summer-type

Inherited attributes

These indicate the pizzeria generally serves pizzas whose ingredients are:

vegetable

vegan

summer

So the distinctive feature is:
➡ a pesto pizza constrained to vegan/vegetable summer ingredients.

Extent objects (eataly, lafelicita) are used only as context, not for naming.

Name Proposals
1. Vegan Pesto Pizzeria

Rationale:
Highlights the most distinctive cue (pesto pizza) combined with the strong dietary constraint (vegan). This captures the key introduced relational attribute.

2. Summer Vegan Pesto Pizzeria

Rationale:
Adds the seasonal ingredient aspect (“summer”) to refine the vegan pesto specialization reflected in the attribute conjunction.

3. Vegetal Pesto Pizzeria

Rationale:
Focuses on the vegetable-based ingredient constraint combined with pesto pizza service. Slightly broader wording than vegan but still aligned with the intent.

4. Vegan Summer Pesto Pizzeria

Rationale:
Directly reflects the three inherited ingredient descriptors (vege, vegan, summer) tied to a pesto pizza offering.

Selected Name

Vegan Pesto Pizzeria

Explanation:
This name prioritizes the most discriminative introduced descriptor—serving a pesto pizza—while incorporating the dominant dietary constraint (vegan) shared by the ingredient set. It remains concise (important for relatively higher lattice concepts) and clearly reflects the intent without overloading the name with secondary descriptors like summer.

==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/One
- Input/RelAttrib
- Input/RelAttrib/Dev
- Input/RelAttrib/Dev/Rai
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**




==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep1/Outputs/InputTemplate.md <==
## Domain description

[Write Domain description here.]

## Concept description

[Write Concept description here.]


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep2/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_1/ProcessStep3/Output/result.md <==
Concept Analysis

From the concept description:

Introduced attribute (major descriptor):

exist_serves(existForall_contains(vegan)) → the pizzeria serves pizzas whose ingredients are only vegan.

Inherited attributes (secondary descriptors):

exist_serves(existForall_contains(vege)) → serves vegetarian-only pizzas.

exist_serves(existForall_contains(summer)) → serves pizzas with summer ingredients.

exist_serves(existForall_contains(_ALL_OBJECTS_)) → generic inherited serving constraint.

Thus, the most discriminative feature of this concept is that the pizzeria serves vegan pizzas.
The listed establishments (e.g., happizzy, eataly, lafelicita) belong to this concept but should not be used in the name, per the naming rules. 

Name Proposals
1. Vegan Pizza Pizzeria

Rationale: Highlights the key attribute that the pizzeria serves pizzas composed only of vegan ingredients; concise and domain-appropriate.

2. Vegan-Only Pizza Place

Rationale: Emphasizes the exclusivity implied by existForall_contains(vegan)—the pizzas served contain only vegan ingredients.

3. Vegan Ingredient Pizzeria

Rationale: Focuses on the ingredient constraint defining the pizzas served by the pizzeria.

4. Strict Vegan Pizza Pizzeria

Rationale: “Strict” reflects the logical constraint that all ingredients in the served pizzas must be vegan.

Selected Name

Vegan Pizza Pizzeria

Explanation:
This name directly captures the primary intent attribute—serving pizzas whose ingredients are exclusively vegan—while remaining short and consistent with domain terminology for restaurant categories. It emphasizes the most discriminative property of the concept and avoids unnecessary complexity. 

==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep1_20260306/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/One
- Input/RelAttrib
- Input/RelAttrib/Dev
- Input/RelAttrib/Dev/Rai
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep1_20260306/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**




==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep1_20260306/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep1_20260306/Outputs/InputTemplate.md <==
## Domain description

[Write Domain description here.]

## Concept description

[Write Concept description here.]


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep1_20260306/Outputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep1_20260306/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep2/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneChatGPT5.2Thinking_20260306_C36_2/ProcessStep3/Output/result.md <==
Concept analysis

From the concept description in the input graph node 

:

Introduced intent attribute (major descriptor):

exist_serves(existForall_contains(vegan))
→ The pizzeria serves at least one pizza whose ingredients are exclusively vegan.

Inherited attributes (secondary descriptors):

exist_serves(existForall_contains(_ALL_OBJECTS_))

exist_serves(existForall_contains(vege))

exist_serves(existForall_contains(summer))

These inherited attributes describe broader pizza categories but do not define the concept as strongly as the vegan-only ingredient constraint.

Extent (supporting context):

happizzy, eataly, lafelicita (inherited objects) 


These help confirm the interpretation but are not used directly in the name per the naming rules in the prompt specification 

.

Major descriptor for naming

Pizzerias that serve pizzas composed only of vegan ingredients.

Name proposals
1. Vegan Pizza Pizzeria

Emphasizes that the defining feature is serving pizzas whose ingredients are vegan; concise and domain-natural.

2. Vegan-Ingredient Pizza Pizzeria

Highlights that the restriction applies specifically to the ingredients contained in the pizzas.

3. Strict Vegan Pizza Pizzeria

Uses “strict” to capture the existForall_contains(vegan) constraint (all ingredients must be vegan).

4. Only-Vegan Pizza Pizzeria

Directly expresses the logical constraint that the served pizza’s ingredients are only vegan.

Selected name

Vegan Pizza Pizzeria

Rationale:
The concept’s key attribute is serving pizzas whose ingredients are exclusively vegan. “Vegan Pizza Pizzeria” is the shortest clear domain term capturing that defining constraint while remaining natural terminology for the pizzeria domain.

✅ Output (requested format):

[Vegan Pizza Pizzeria, Vegan-Ingredient Pizza Pizzeria, Strict Vegan Pizza Pizzeria, Only-Vegan Pizza Pizzeria], Vegan Pizza Pizzeria

==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C35_1/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C35_1/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C35_1/ProcessStep3/Output/result.md <==
I'll analyze the concept description from Input.md following the methodology in Prompt.md.

## Parsing the Concept Description

**Identifier:** `C_Pizzeria_35`

**Intent (attributes):**
- Introduced (before `_INH_ATT_`):
  - `exist_serves(Pesto & existForall_contains(/_INH_/vege & vegan & summer))`
- Inherited (after `_INH_ATT_`):
  - `exist_serves(existForall_contains(_ALL_OBJECTS_))`
  - `exist_serves(existForall_contains(vege))`
  - `exist_serves(existForall_contains(vegan))`
  - `exist_serves(existForall_contains(summer))`

**Extent (objects):**
- Introduced (before `_INH_OBJ_`): *(none)*
- Inherited: `eataly`, `lafelicita`

---

## Interpreting the Intent

The **key introduced attribute** is:

`exist_serves(Pesto & existForall_contains(/_INH_/vege & vegan & summer))`

Breaking this down:
- `exist_serves(...)` → the pizzeria **serves at least one pizza** that satisfies the inner condition
- The inner condition: `Pesto` (the pizza is/named Pesto) **AND** `existForall_contains(vege & vegan & summer)` → that pizza **only contains** ingredients that are vegetarian, vegan, and summer-type (from inherited attributes)
- The `/_INH_/` boundary indicates that `vege & vegan & summer` are inherited attributes of the contained ingredients

So the concept captures: **pizzerias that serve a Pesto pizza whose ingredients are exclusively vegan, vegetarian, and summer ingredients.**

The inherited attributes confirm the pizzerias serve pizzas that only contain these ingredient types — the Pesto pizza is the discriminating introduced characteristic.

---

## Naming Analysis

- **Major descriptor:** serves a Pesto pizza; that pizza only contains vegan/vegetarian/summer ingredients
- **Secondary:** the objects are `eataly` and `lafelicita` (well-known Italian-style restaurants — supporting context only)
- The concept sits at a fairly specific level (has inherited objects but no introduced ones), suggesting a moderately specific name.

---

## Task/NameProposals

1. **Vegan Pesto Pizzeria** — Highlights that the defining trait is serving a Pesto pizza with exclusively vegan (and vegetarian, seasonal) ingredients; concise and domain-natural.

2. **Seasonal Vegan Pesto Pizzeria** — Adds the "summer/seasonal" dimension to reflect that the ingredients are also season-restricted, at the cost of one more word.

3. **Exclusive Vegan Pesto Server** — Emphasizes the "only-contains" (existForall) quantifier, signaling strict ingredient constraint, though "server" is slightly less natural than "pizzeria."

4. **Pure Pesto Vegan Pizzeria** — "Pure" alludes to the exclusivity of the ingredient set (only vegan/vege/summer), pairing it with the Pesto identity.

---

## Task/NameSelection

**Chosen name: Vegan Pesto Pizzeria**

The introduced attribute uniquely identifies pizzerias that serve a Pesto pizza constrained to only vegan, vegetarian, and summer ingredients. "Vegan" captures the strictest and most salient of those constraints (vegan implies vegetarian), "Pesto" is the discriminating pizza type, and "Pizzeria" fits the domain. The name is concise (3 slots), avoids proper nouns, and is consistent with domain terminology.

---

**[Vegan Pesto Pizzeria, Seasonal Vegan Pesto Pizzeria, Exclusive Vegan Pesto Server, Pure Pesto Vegan Pizzeria], [Vegan Pesto Pizzeria]**

==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C35_2/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C35_2/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C35_2/ProcessStep3/Output/result.md <==
I'll analyze the concept description from Input.md following the methodology in Prompt.md.

## Parsing the Concept Description

**Identifier:** `C_Pizzeria_35`

**Intent (attributes):**
- Introduced (before `_INH_ATT_`):
  - `exist_serves(Pesto & existForall_contains(/_INH_/vege & vegan & summer))`
- Inherited (after `_INH_ATT_`):
  - `exist_serves(existForall_contains(_ALL_OBJECTS_))`
  - `exist_serves(existForall_contains(vege))`
  - `exist_serves(existForall_contains(vegan))`
  - `exist_serves(existForall_contains(summer))`

**Extent (objects):**
- Introduced (before `_INH_OBJ_`): *(none)*
- Inherited: `eataly`, `lafelicita`

---

## Semantic Analysis

**Key introduced attribute:**
`exist_serves(Pesto & existForall_contains(/_INH_/vege & vegan & summer))`

Breaking this down:
- `exist_serves(...)` → the pizzeria serves at least one pizza
- The pizza is **Pesto** (a specific pizza type)
- `existForall_contains(/_INH_/ vege & vegan & summer)` → that pizza contains **only** ingredients that are vegetarian, vegan, and summer-themed (the `/\_INH\_/` signals these are the inherited attributes of the ingredient concept, i.e. the defining properties)

So the introduced attribute characterizes pizzerias that serve a **Pesto pizza whose ingredients are exclusively vegan, vegetarian, and summer**.

The inherited attributes generalize this to serving pizzas with only vege/vegan/summer ingredients broadly.

**Extent:** Both objects are inherited — no new objects are introduced at this concept.

---

## Naming

### Major descriptors:
- Serves pesto pizza
- Pizza ingredients are exclusively vegan, vegetarian, and summer-type

### Secondary descriptors:
- Inherited extent: eataly, lafelicita (not used in name per strategy)

---

## Task/NameProposals

1. **Vegan Summer Pesto Pizzeria** — Highlights all three key ingredient constraints (vegan, summer) applied to the Pesto pizza specifically.
2. **Pesto Vegan Pizzeria** — Focuses on the pesto pizza with vegan-only ingredients; summer is implicit in the vegan/vege intersection.
3. **Exclusive Pesto Pizzeria** — Emphasizes the `existForall` (only/exclusive) quantifier applied to the pesto pizza's ingredients, with a domain-level term.
4. **Vegan Pesto Pizzeria** — Concise; foregrounds the most discriminative combo (pesto + vegan constraint), matching the introduced attribute tightly.

---

## Task/NameSelection

**Chosen name: Vegan Pesto Pizzeria**

This name captures the two most salient discriminators: the specific pizza type (Pesto) and the exclusive vegan/vegetarian/summer ingredient constraint (summarized as "Vegan", which subsumes the intersection). It stays within the 4-slot template, avoids proper names, and is appropriately specific for a non-top-level concept.

---

**[Vegan Summer Pesto Pizzeria, Pesto Vegan Pizzeria, Exclusive Pesto Pizzeria, Vegan Pesto Pizzeria], [Vegan Pesto Pizzeria]**

==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C36_1/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C36_1/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C36_1/ProcessStep3/Output/result.md <==
## Analysis

**Parsing the concept description:**

**Identifier:** `C_Pizzeria_36`

**Intent (attributes):**
- *Introduced (before `_INH_ATT_`):*
  - `exist_serves(existForall_contains(vegan))`
- *Inherited (after `_INH_ATT_`):*
  - `exist_serves(existForall_contains(_ALL_OBJECTS_))`
  - `exist_serves(existForall_contains(vege))`
  - `exist_serves(existForall_contains(summer))`

**Extent (objects):**
- *Introduced (before `_INH_OBJ_`):* none explicitly listed before the marker
- *Inherited (after `_INH_OBJ_`):*
  - `happizzy`, `eataly`, `lafelicita`

---

## Interpretation of Attributes

**Introduced attribute:** `exist_serves(existForall_contains(vegan))`
- Reading: "serves at least one pizza that contains **only** vegan ingredients"
- This is the key discriminating attribute — what makes this concept specific.

**Inherited attributes:**
- `exist_serves(existForall_contains(vege))` → serves a pizza with only vegetable ingredients
- `exist_serves(existForall_contains(summer))` → serves a pizza with only summer ingredients
- `exist_serves(existForall_contains(_ALL_OBJECTS_))` → most general relational attribute (top-level ancestor)

The introduced attribute (`vegan`) is the **major descriptor**. The inherited ones (`vege`, `summer`) are secondary context showing this concept sits in a lineage of ingredient-restricted pizzerias.

---

## Name Proposals

1. **Vegan-Only Pizza Pizzeria** — Directly reflects the introduced attribute: a pizzeria that serves at least one pizza containing exclusively vegan ingredients. Clear and domain-specific.

2. **Exclusive Vegan Pizza Pizzeria** — "Exclusive" captures the `existForall` (only) quantifier, emphasizing that the pizza's ingredients are entirely vegan.

3. **Vegan Pizzeria** — Shorter, more general; appropriate if this concept sits relatively high in the lattice. Slightly less precise but maximally concise.

4. **Purely Vegan Pizza Pizzeria** — "Purely" reinforces the `existForall` (all-ingredients-vegan) constraint, distinguishing it from a pizzeria that merely has *some* vegan ingredient.

---

## Chosen Name

**Vegan-Only Pizzeria** — The introduced attribute `exist_serves(existForall_contains(vegan))` is the sole discriminating cue: a pizzeria serving at least one pizza made with *only* vegan ingredients. "Vegan-Only" captures both the ingredient type and the `existForall` (exclusivity) quantifier concisely, within the 4-slot template, and avoids proper names from the extent.

---

**[Vegan-Only Pizza Pizzeria, Exclusive Vegan Pizza Pizzeria, Vegan Pizzeria, Purely Vegan Pizza Pizzeria], [Vegan-Only Pizzeria]**

==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C36_2/ProcessStep3/Inputs/Input.md <==
## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept description

```36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];```


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C36_2/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


==> anc/PipelineExecution/PipelineExecutions/POneClaudeSonnet4.6reasoning_20260306_C36_2/result.md <==
## Analysis

**Parsing the concept description:**

- **ID:** C_Pizzeria_36
- **Introduced attributes (before `_INH_ATT_`):**
  - `exist_serves(existForall_contains(vegan))`
- **Inherited attributes (after `_INH_ATT_`):**
  - `exist_serves(existForall_contains(_ALL_OBJECTS_))`
  - `exist_serves(existForall_contains(vege))`
  - `exist_serves(existForall_contains(summer))`
- **Introduced objects (before `_INH_OBJ_`):** *(none)*
- **Inherited objects (after `_INH_OBJ_`):** happizzy, eataly, lafelicita

---

**Interpreting the attributes:**

- `exist_serves(existForall_contains(vegan))` — "serves at least one pizza that contains **only** vegan ingredients"
- The inherited attributes show this concept sits within a broader group of pizzerias serving pizzas that only contain: all objects, vege, and summer ingredients.
- The **introduced** (discriminative) attribute is the vegan one — this is the major descriptor.

The concept groups pizzerias that specifically serve exclusively-vegan pizzas (at least one pizza whose ingredients are all vegan).

---

## Name Proposals

1. **Vegan-Only Pizza Pizzeria** — Directly reflects the introduced attribute: a pizzeria that serves at least one pizza made exclusively of vegan ingredients. Clear and domain-specific.

2. **Exclusive Vegan Pizza Pizzeria** — Emphasizes the `existForall` (only/exclusively) quantifier on ingredients, highlighting the strict vegan composition.

3. **Strict Vegan Pizzeria** — Shorter form; "strict" captures the `existForall` (all-ingredients-must-be-vegan) constraint in a natural, domain-appropriate way.

4. **All-Vegan Pizza Pizzeria** — Foregrounds that every ingredient in the served pizza is vegan, tightly mapping to `existForall_contains(vegan)`.

---

## Chosen Name

**Strict Vegan Pizzeria** — The introduced attribute distinguishes this concept by the `existForall_contains(vegan)` constraint (pizzas whose ingredients are *exclusively* vegan). "Strict" concisely captures the `existForall` quantifier, "Vegan" names the key ingredient type, and "Pizzeria" anchors the domain object type. The name is appropriately compact given the concept's position and avoids using proper object names.

---

**[Vegan-Only Pizza Pizzeria, Exclusive Vegan Pizza Pizzeria, Strict Vegan Pizzeria, All-Vegan Pizza Pizzeria], [Strict Vegan Pizzeria]**

==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/Several
- Input/RelAttrib
- Input/RelAttrib/Dev
- Input/RelAttrib/Dev/Rai
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection
- Task



==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**

##Feature Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name

==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep1/Outputs/InputTemplate.md <==
# InputTemplate

## Domain description

[Write the value for Domain description here.]

## Concept set description

[Write the value for Concept set description here.]


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep1/Outputs/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep2/Input.md <==
# InputTemplate

## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept set description

```
Ingredient concepts

9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizza Concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(summer)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(_ALL_ATTRIBUTES_)\nexistForall_contains(/_INH_/vege&spring)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(spring)\nexistForall_contains(/_INH_/vege&vegan&summer)\nexistForall_contains(summer)\nexistForall_contains(autumn)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(autumn)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(/_INH_/vege&vegan&summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(summer)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(spring)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(vege)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(vegan)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzeria Concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(existForall_contains(_ALL_ATTRIBUTES_)&existForall_contains(/_INH_/vege&spring))\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(White&existForall_contains(spring))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(White&existForall_contains(spring))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(Red)\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(BBQ&existForall_contains(autumn))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];
````


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep2/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep3/Inputs/Input.md <==
# InputTemplate

## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept set description

```
Ingredient concepts

9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizza Concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(summer)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(_ALL_ATTRIBUTES_)\nexistForall_contains(/_INH_/vege&spring)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(spring)\nexistForall_contains(/_INH_/vege&vegan&summer)\nexistForall_contains(summer)\nexistForall_contains(autumn)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(autumn)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(/_INH_/vege&vegan&summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(summer)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(spring)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(vege)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(vegan)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzeria Concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(existForall_contains(_ALL_ATTRIBUTES_)&existForall_contains(/_INH_/vege&spring))\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(White&existForall_contains(spring))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(White&existForall_contains(spring))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(Red)\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(BBQ&existForall_contains(autumn))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];
````


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_1/ProcessStep3/Inputs/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/Several
- Input/RelAttrib
- Input/RelAttrib/Dev
- Input/RelAttrib/Dev/Rai
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection
- Task



==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**

##Feature Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name

==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep1/Outputs/InputTemplate.md <==
# InputTemplate

## Domain description

[Write the value for Domain description here.]

## Concept set description

[Write the value for Concept set description here.]


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep1/Outputs/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep2/Input.md <==
# InputTemplate

## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept set description

```
Ingredient concepts

9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizza Concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(summer)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(_ALL_ATTRIBUTES_)\nexistForall_contains(/_INH_/vege&spring)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(spring)\nexistForall_contains(/_INH_/vege&vegan&summer)\nexistForall_contains(summer)\nexistForall_contains(autumn)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(autumn)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(/_INH_/vege&vegan&summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(summer)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(spring)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(vege)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(vegan)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzeria Concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(existForall_contains(_ALL_ATTRIBUTES_)&existForall_contains(/_INH_/vege&spring))\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(White&existForall_contains(spring))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(White&existForall_contains(spring))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(Red)\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(BBQ&existForall_contains(autumn))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];
````


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep2/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep3/Inputs/Input.md <==
# InputTemplate

## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept set description

```
Ingredient concepts

9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizza Concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(summer)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(_ALL_ATTRIBUTES_)\nexistForall_contains(/_INH_/vege&spring)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(spring)\nexistForall_contains(/_INH_/vege&vegan&summer)\nexistForall_contains(summer)\nexistForall_contains(autumn)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(autumn)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(/_INH_/vege&vegan&summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(summer)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(spring)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(vege)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(vegan)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzeria Concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(existForall_contains(_ALL_ATTRIBUTES_)&existForall_contains(/_INH_/vege&spring))\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(White&existForall_contains(spring))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(White&existForall_contains(spring))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(Red)\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(BBQ&existForall_contains(autumn))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];
````


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiChatGPT5.2Thinking_20260306_2/ProcessStep3/Inputs/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiClaudeSonnet4.6Extended_20260306_1/ProcessStep3/Inputs/Input.md <==
# InputTemplate

## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept set description

```
Ingredient concepts

9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizza Concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(summer)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(_ALL_ATTRIBUTES_)\nexistForall_contains(/_INH_/vege&spring)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(spring)\nexistForall_contains(/_INH_/vege&vegan&summer)\nexistForall_contains(summer)\nexistForall_contains(autumn)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(autumn)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(/_INH_/vege&vegan&summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(summer)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(spring)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(vege)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(vegan)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzeria Concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(existForall_contains(_ALL_ATTRIBUTES_)&existForall_contains(/_INH_/vege&spring))\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(White&existForall_contains(spring))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(White&existForall_contains(spring))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(Red)\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(BBQ&existForall_contains(autumn))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];
````


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiClaudeSonnet4.6Extended_20260306_1/ProcessStep3/Inputs/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiClaudeSonnet4.6Extended_20260306_2/ProcessStep3/Inputs/Input.md <==
# InputTemplate

## Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

## Concept set description

```
Ingredient concepts

9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizza Concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(summer)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(_ALL_ATTRIBUTES_)\nexistForall_contains(/_INH_/vege&spring)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(spring)\nexistForall_contains(/_INH_/vege&vegan&summer)\nexistForall_contains(summer)\nexistForall_contains(autumn)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(autumn)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(/_INH_/vege&vegan&summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\nexistForall_contains(vegan)\nexistForall_contains(summer)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(spring)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(vege)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(vegan)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(summer)\n_INH_ATT_\nexistForall_contains(_ALL_OBJECTS_)\nexistForall_contains(vege)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzeria Concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(existForall_contains(_ALL_ATTRIBUTES_)&existForall_contains(/_INH_/vege&spring))\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(White&existForall_contains(spring))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(BBQ&existForall_contains(autumn))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(White&existForall_contains(spring))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(Red)\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(Red)\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(BBQ&existForall_contains(autumn))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(Pesto&existForall_contains(/_INH_/vege&vegan&summer))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(vegan))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(existForall_contains(vegan))\n_INH_ATT_\nexist_serves(existForall_contains(_ALL_OBJECTS_))\nexist_serves(existForall_contains(vege))\nexist_serves(existForall_contains(summer))\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];
````


==> anc/PipelineExecution/PipelineExecutions/PSeveralRaiClaudeSonnet4.6Extended_20260306_2/ProcessStep3/Inputs/Prompt.md <==
# Prompt

## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent..

## Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

## Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

You should assign a name to all concepts of the set.

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

## Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

## Input/RelAttrib/Dev/Rai

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice.

## Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

## Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

## Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

## Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

## Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

## Task

[Task] Output a downloadable sheet (.xlsx):

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name


==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/Several
- Input/ConceptGraphDesc/ConceptGraph/Several/Related
- Input/RelAttrib
- Input/RelAttrib/Raw
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection


==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**




==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep1/Outputs/InputTemplate.md <==
# Domain description

Write the description of the domain here

# Concept set description

Write the concept set description here

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep1/Outputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep2/Input.md <==
# Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

# Concept set description

```
Ingredient concepts
9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizzas concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_16)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(C_Ingredient_12)\nexistForall_contains(C_Ingredient_13)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_14)\nexistForall_contains(C_Ingredient_15)\nexistForall_contains(C_Ingredient_16)\nexistForall_contains(C_Ingredient_17)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(C_Ingredient_17)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(C_Ingredient_15)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_16)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(C_Ingredient_14)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(C_Ingredient_10)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(C_Ingredient_11)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(C_Ingredient_16)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzerias concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(C_Pizza_20)\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_23)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(C_Pizza_23)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(C_Pizza_19)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(C_Pizza_21)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(C_Pizza_22)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(C_Pizza_31)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];

```

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep2/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

You have to assign a name to all concepts.

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


[Task] Output a downloadable sheet:

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep3/Inputs/Input.md <==
# Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

# Concept set description

```
Ingredient concepts
9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizzas concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_16)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(C_Ingredient_12)\nexistForall_contains(C_Ingredient_13)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_14)\nexistForall_contains(C_Ingredient_15)\nexistForall_contains(C_Ingredient_16)\nexistForall_contains(C_Ingredient_17)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(C_Ingredient_17)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(C_Ingredient_15)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_16)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(C_Ingredient_14)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(C_Ingredient_10)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(C_Ingredient_11)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(C_Ingredient_16)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzerias concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(C_Pizza_20)\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_23)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(C_Pizza_23)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(C_Pizza_19)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(C_Pizza_21)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(C_Pizza_22)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(C_Pizza_31)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];

```

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_1/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

You have to assign a name to all concepts.

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


[Task] Output a downloadable sheet:

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep1/Inputs/Config.md <==
# Configuration profile


## Feature selection

- Input
- Context
- Role
- Input/ConceptDesc
- Input/ConceptDesc/Intent/WholeI
- Input/ConceptDesc/Extent/WholeE
- Input/ConceptGraphDesc/ConceptGraph/Several
- Input/ConceptGraphDesc/ConceptGraph/Several/Related
- Input/RelAttrib
- Input/RelAttrib/Raw
- Strategy/Term/Disambiguation
- Strategy/Term/Prioritization
- Strategy/Term/Length
- Strategy/Term/AttrBased
- Task/NameProposals
- Task/NameSelection


==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep1/Inputs/FeaturesSnippetsWithoutSyntax.md <==
#Prompt snippets associated to the different Features

##Feature Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

##Feature Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

##Feature Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

##Feature Input/ConceptDesc

**syntax[[Feature Input/ConceptDesc]]**.

###Feature Input/ConceptDesc/Intent/ProperI

The concept description contains only the proper attributes (introduced in the concept). 
Treat them as the most discriminative cues.
Do not assume missing attributes are false; they may appear in superconcepts.

###Feature Input/ConceptDesc/Intent/DirSupProperI

The concept description includes the proper attributes (introduced in the concept) as well as the attributes introduced in the nearest superconcepts that introduce any.

###Feature Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Intent/WholeI]]**

###Feature Input/ConceptDesc/Extent/ProperE

The concept description contains only the proper objects (introduced in the concept). 
Treat introduced objects as representative exemplars of the concept, that are not in the subconcepts. 
Do not assume missing objects are not covered; they may appear in subconcepts.

###Feature Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

**syntax[[Feature Input/ConceptDesc/Extent/WholeE]]**

###Feature Input/ConceptDesc/Disc

Here is some discriminative information, which is not in the concept.

###Feature Input/ConceptDesc/Disc/DiscI

These attributes are false for the concept: **input[[Discriminative attributes]]**.
They have been chosen using this criteria: **input[[Discriminative Attribute Selection criteria]]**.

###Feature Input/ConceptDesc/Disc/DiscE

These objects are false for the concept: **input[[Discriminative objects]]**.
They have been chosen using this criteria: **input[[Discriminative Object Selection criteria]]**.

##Feature Input/ConceptGraphDesc

##Feature Input/ConceptGraphDesc/ConceptGraph/One

For your analysis, here is the concept description to be used: 
**input[[Concept description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

##Feature Input/ConceptGraphDesc/ConceptGraph/Several/SupSub

The given concepts are connected through edges, that you will find in **Edge list**.
They have been chosen in the connected neighborhood using this criteria: **input[[Neighborhood Selection criteria]]**.


##Feature Input/ConceptGraphDesc/ConceptGraph/Several/Selection

Here is a specific selection of concepts, chosen using this criteria: **input[[Selection criteria]]**.


##Feature Input/ConceptGraphDesc/Edges

Here is the edge list that you will additionally use: **input[[Edge list]]**

**syntax[[Feature Input/ConceptGraphDesc/Edges]]**.


##Feature Input/ConceptGraphDesc/Implications

Here is the implication set that you will additionally use: **input[[Implication set]]**

**syntax[[Feature Input/ConceptGraphDesc/Implications]]**.

##Feature Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

##Feature Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.


##Feature Input/RelAttrib/Dev

Development (also called rewriting) consists in expanding a relational attribute using intent and extent.

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept or an attribute (simple attribute, complex attribute, or a conjunction of terms separated by character `&`).

Three special terms can be used as attributes. The special term `\_ALL\_ATTRIBUTES\_` is generic, and represents all the attributes. The special term `\_ALL\_OBJECTS\_` is also generic and represents all the objects. The special term `\_SELF\_` is generic, and represents the objects of the concept.

##Feature Input/RelAttrib/Dev/Ra

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, the target concept is left as a reference. 

A reference target concept can be omitted during interpretation.

##Feature Input/RelAttrib/Dev/Ri 

While expanding a relational attribute, the used attributes come from the whole intent (introduced + inherited attributes).
Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Input/RelAttrib/Dev/Rai 

While expanding a relational attribute, the used attributes are the introduced attributes; when none exist, 
they are replaced by the inherited attributes instead.

Three special terms inside the complex terms are neither an attribute, nor an object. 

The special term `/\_INH\_/` marks a boundary in the expression: introduced attributes appear before, and inherited attributes appear after it.

The special term `/\_OBJ\_/` introduces the extent (objects) proper to the concept. 

The special term  `/\_OBJ\_/\_INH\_/` introduces the extent inherited by the concept, i.e. inherited from lower concepts in the lattice. 


##Feature Strategy

###Feature Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.


###Feature Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

###Feature Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

###Feature Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

##Feature Strategy/Traversal

###Feature Strategy/Traversal/TopDown

If edges are available in your input, use them to give names to the concepts using a top down traversal.

###Feature Strategy/Traversal/BottomUp

If edges are available in your input, use them to give names to the concepts using a bottom up traversal.

###Feature Strategy/Traversal/AnonFirst

You begin with concepts that have no introduced attributes.

###Feature Strategy/Traversal/Extreme

If you are assisting in naming an empty top concept, ground the name in the **Domain description** and examine the immediate subconcepts if there are available in your input.

##Feature Task

###Feature Task/Reformulate

[Task] Can you reformulate the concepts provided in your input?

###Feature Task/Reformulate/SkipOutOfSetRefs

Ignore expressions that refer to concepts not included in the provided set. I.e., skip relational attribute  q_r(C3) if C3 is not given in **Concept set description**.

###Feature Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

###Feature Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

###Feature Task/Rewrite

[Task] Replace the concept references by their names. 
**syntax[[Feature Task/Rewrite]]**




==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep1/Inputs/Syntax.md <==
#Prompt snippets 


##Feature Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.


###Feature Input/ConceptDesc/Intent/WholeI


The special term ‘/\_INH\_ATT\_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.


###Feature Input/ConceptDesc/Extent/WholeE


The special term  ’/\_INH\_OBJ\_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

##Feature Input/ConceptGraphDesc/Edges

Edges between concepts follow this dot/Graphviz syntax:
`x -> y` means that x is a subconcept of y.


##Feature Input/ConceptGraphDesc/Implications

In the general case, an implication follows the format:

```text
<n> p1, p2, ... pi => c1, c2, ... cj
```

Where:

- `n` represents the number of objects where the implication holds
- `p1, p2, ... pi` is the premise, composed of a conjunction of attributes
- `c1, c2, ... cj` is the conclusion, composed of another conjunction of attributes
- The implication means that when `p1, p2, ... pi` (premise) are true, then `c1, c2, ... cj` are true (conclusion). This is held by `n` objects.

There is a special case, where an implication follows the format:

```text
<n> => c1, c2, ... cj
```

In this implication, the premise is empty (no attribute before `=>`), and this means that the conclusion is true without any precondition (it is true for all objects).

###Feature Task/Rewrite

[Task] Keep dot/graphviz syntax for this replacement and output the result in a markdown output file *rewrittenConcepts.md*.



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep1/Outputs/InputTemplate.md <==
# Domain description

Write the description of the domain here

# Concept set description

Write the concept set description here

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep1/Outputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep1/PromptFabrik.md <==
# Prompt and input template fabrik

Your role is to build a prompt and its matching input template from a feature-based configuration.

Enclosed document *FeaturesSnippetsWithoutSyntax.md* is the base document containing the feature snippets.
It refers to syntax elements through placeholders **syntax[[Y]]**, where **Y** is variable. 

Enclosed document *Syntax.md* contains the syntax-specific fragments to inject in *FeaturesSnippetsWithoutSyntax.md* to replace the syntax placeholders.

Enclosed document *Config.md* is the configuration profile to apply.

## Expected behavior

### Phase A - Read and audit (must be done first)

1. Read *Config.md*.
2. Collect the selected features listed in its **Feature selection** section (call this set **S**).
3. In *FeaturesSnippetsWithoutSyntax.md*, locate all headings titled `##Feature <id>` or `###Feature <id>` (call the set of available feature ids **A**).
4. Compute the **effective selection** **E** as follows:
   - Start with **E = S**.
   - Parent feature headers are organizational and do not need to be selected unless they contain actual prompt content.
   - Therefore, if a selected feature is missing as a heading in *FeaturesSnippetsWithoutSyntax.md*, do not invent it; ignore it.
5. From the prompt parts retained by **E**, extract:
	-  the set **SYNTAX_REQ** = every `syntax[[Y]]` encountered
	- the set **INPUT_REQ** = every `input[[X]]` encountered

### Phase B - Build Prompt.md

6. In *FeaturesSnippetsWithoutSyntax.md*, keep only the prompt parts corresponding to the effective selection **E**. Use the feature labels as section names in *Prompt.md*.
7. Resolve every occurrence of `syntax[[Y]]` by replacing it with the content of the matching heading titled `##Feature Y` or `###Feature Y` from *Syntax.md*.
   - If a `syntax[[Y]]` cannot be resolved, do not guess; keep it unchanged.
8. Keep every occurrence of `input[[X]]` unchanged in the generated prompt, because these placeholders belong to the future input file.
9. Do not add any feature that is not explicitly selected in *Config.md*.
10. Do not paraphrase; copy snippets verbatim except syntax substitutions.
11. Preserve the order below for the generated prompt when possible:
   - Context
   - Role
   - Input
   - Strategy
   - Task

### Phase C - Build InputTemplate.md

13. Build an input template that contains **exactly** the input fields required by the retained prompt parts:
   - Use **INPUT_REQ** as the single source of truth.
   - Do not add any additional input fields not present in **INPUT_REQ**.
13. The template must be a markdown document listing each required input field as a section:
   - Sort fields by their order of appearance in *FeaturesSnippetsWithoutSyntax.md*.
   - For each field, include:
     - A heading containing the exact field label `X`.
     - A placeholder line where the user will write the value.
14. Note: the user will later fill the template and save it as *Input.md* in step 2. The step 1 output remains *InputTemplate.md*.

## Output rules

### TASK 1
Output a markdown document named *Prompt.md* containing only the prompt parts corresponding to the effective selected features, after syntax substitution.

### TASK 2
Output a markdown document named *InputTemplate.md* containing the template of the input file required by *Prompt.md* (based only on `input[[X]]` occurrences retained in TASK 1).


==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep2/Input.md <==
# Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

# Concept set description

```
Ingredient concepts
9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizzas concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_16)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(C_Ingredient_12)\nexistForall_contains(C_Ingredient_13)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_14)\nexistForall_contains(C_Ingredient_15)\nexistForall_contains(C_Ingredient_16)\nexistForall_contains(C_Ingredient_17)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(C_Ingredient_17)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(C_Ingredient_15)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_16)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(C_Ingredient_14)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(C_Ingredient_10)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(C_Ingredient_11)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(C_Ingredient_16)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzerias concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(C_Pizza_20)\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_23)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(C_Pizza_23)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(C_Pizza_19)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(C_Pizza_21)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(C_Pizza_22)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(C_Pizza_31)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];

```

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep2/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

You have to assign a name to all concepts.

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


[Task] Output a downloadable sheet:

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep3/Inputs/Input.md <==
# Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

# Concept set description

```
Ingredient concepts
9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizzas concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_16)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(C_Ingredient_12)\nexistForall_contains(C_Ingredient_13)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_14)\nexistForall_contains(C_Ingredient_15)\nexistForall_contains(C_Ingredient_16)\nexistForall_contains(C_Ingredient_17)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(C_Ingredient_17)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(C_Ingredient_15)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_16)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(C_Ingredient_14)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(C_Ingredient_10)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(C_Ingredient_11)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(C_Ingredient_16)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzerias concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(C_Pizza_20)\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_23)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(C_Pizza_23)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(C_Pizza_19)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(C_Pizza_21)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(C_Pizza_22)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(C_Pizza_31)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];

```

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawChatGPT5.2Thinking_20260306_2/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

You have to assign a name to all concepts.

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


[Task] Output a downloadable sheet:

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawClaudeSonnet4.6Extended_20260306_1/ProcessStep3/Inputs/Input.md <==
# Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

# Concept set description

```
Ingredient concepts
9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizzas concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_16)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(C_Ingredient_12)\nexistForall_contains(C_Ingredient_13)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_14)\nexistForall_contains(C_Ingredient_15)\nexistForall_contains(C_Ingredient_16)\nexistForall_contains(C_Ingredient_17)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(C_Ingredient_17)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(C_Ingredient_15)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_16)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(C_Ingredient_14)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(C_Ingredient_10)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(C_Ingredient_11)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(C_Ingredient_16)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzerias concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(C_Pizza_20)\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_23)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(C_Pizza_23)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(C_Pizza_19)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(C_Pizza_21)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(C_Pizza_22)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(C_Pizza_31)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];

```

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawClaudeSonnet4.6Extended_20260306_1/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

You have to assign a name to all concepts.

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


[Task] Output a downloadable sheet:

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name



==> anc/PipelineExecution/PipelineExecutions/PSeveralRawClaudeSonnet4.6Extended_20260306_2/ProcessStep3/Inputs/Input.md <==
# Domain description

The domain describes pizzerias that serve pizzas that contain ingredients.

# Concept set description

```
Ingredient concepts
9 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_9||_INH_OBJ_\ngoatcheese\nburrata\nscallop\ntomato\nshallot\nmushroom\neggplant\n}"];
10 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_10|vege\n|_INH_OBJ_\ngoatcheese\nburrata\ntomato\nshallot\nmushroom\neggplant\n}"];
11 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_11|vegan\n_INH_ATT_\nvege\n|_INH_OBJ_\ntomato\nshallot\nmushroom\neggplant\n}"];
12 [shape=record,style=filled,fillcolor=lightblue,label="{C_Ingredient_12|_INH_ATT_\nvege\nvegan\nspring\nsummer\nautumn\n|}"];
13 [shape=record,style=filled,label="{C_Ingredient_13|_INH_ATT_\nvege\nspring\n|burrata\n}"];
14 [shape=record,style=filled,label="{C_Ingredient_14|spring\n|scallop\n_INH_OBJ_\nburrata\n}"];
15 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_15|_INH_ATT_\nvege\nvegan\nsummer\n|tomato\neggplant\n}"];
16 [shape=record,style=filled,label="{C_Ingredient_16|summer\n_INH_ATT_\nvege\n|goatcheese\n_INH_OBJ_\ntomato\neggplant\n}"];
17 [shape=record,style=filled,fillcolor=orange,label="{C_Ingredient_17|autumn\n_INH_ATT_\nvege\nvegan\n|shallot\nmushroom\n}"];

Pizzas concepts

18 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_18|existForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\nstjacques\n}"];
19 [shape=record,style=filled,label="{C_Pizza_19|Red\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_16)\n|chevrette\n}"];
20 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_20|existForall_contains(C_Ingredient_12)\nexistForall_contains(C_Ingredient_13)\n_INH_ATT_\nRed\nBBQ\nPesto\nWhite\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_14)\nexistForall_contains(C_Ingredient_15)\nexistForall_contains(C_Ingredient_16)\nexistForall_contains(C_Ingredient_17)\n|}"];
21 [shape=record,style=filled,label="{C_Pizza_21|BBQ\nexistForall_contains(C_Ingredient_17)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\n|forest\n}"];
22 [shape=record,style=filled,label="{C_Pizza_22|Pesto\nexistForall_contains(C_Ingredient_15)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\nexistForall_contains(C_Ingredient_11)\nexistForall_contains(C_Ingredient_16)\n|violet\n}"];
23 [shape=record,style=filled,label="{C_Pizza_23|White\nexistForall_contains(C_Ingredient_14)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|stjacques\n}"];
30 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_30|existForall_contains(C_Ingredient_10)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\n|_INH_OBJ_\nchevrette\nforest\nviolet\n}"];
31 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_31|existForall_contains(C_Ingredient_11)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nforest\nviolet\n}"];
32 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizza_32|existForall_contains(C_Ingredient_16)\n_INH_ATT_\nexistForall_contains(C_Ingredient_9)\nexistForall_contains(C_Ingredient_10)\n|_INH_OBJ_\nchevrette\nviolet\n}"];

Pizzerias concepts

24 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_24|exist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\nsmallitaly\n}"];
25 [shape=record,style=filled,label="{C_Pizzeria_25|food-truck\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|happizzy\n}"];
26 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_26|exist_serves(C_Pizza_20)\n_INH_ATT_\nfood-truck\ntakeaway\ndelivery\ndine-in\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_23)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|}"];
27 [shape=record,style=filled,label="{C_Pizzeria_27|takeaway\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_21)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|eataly\n}"];
28 [shape=record,style=filled,label="{C_Pizzeria_28|delivery\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_22)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|lafelicita\n}"];
29 [shape=record,style=filled,label="{C_Pizzeria_29|dine-in\nexist_serves(C_Pizza_23)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_19)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|smallitaly\n}"];
33 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_33|exist_serves(C_Pizza_19)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\nsmallitaly\n}"];
34 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_34|exist_serves(C_Pizza_21)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\n}"];
35 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_35|exist_serves(C_Pizza_22)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_31)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\neataly\nlafelicita\n}"];
36 [shape=record,style=filled,fillcolor=lightblue,label="{C_Pizzeria_36|exist_serves(C_Pizza_31)\n_INH_ATT_\nexist_serves(C_Pizza_18)\nexist_serves(C_Pizza_30)\nexist_serves(C_Pizza_32)\n|_INH_OBJ_\nhappizzy\neataly\nlafelicita\n}"];

```

==> anc/PipelineExecution/PipelineExecutions/PSeveralRawClaudeSonnet4.6Extended_20260306_2/ProcessStep3/Inputs/Prompt.md <==
## Context

You help name formal concepts in Formal Concept Analysis (FCA).

The domain is **input[[Domain description]]**.

## Role

You are a terminology-aware assistant.
You produce short, domain-appropriate names that are consistent across similar concepts.

## Input

Inputs that will be taken from the *input file* (`Input.md`) appear in **input[[X]]**, where **X** is variable. 
Then they are referenced through **X**.

## Input/ConceptDesc

The concept description comes from a file created for Graphviz, in .dot format. It corresponds to a node of a graph, which represents a concept. The node is described by a text between characters ‘[‘ and ‘];'. This text contains a label between characters ‘’ and ‘’. 

The label is composed of three parts: identification, intent, extent. 

-	The first part is an identifier, and is finished by character ‘|’. 

-	The next part (intent), also finished by character ‘|’, is a list of attributes separated by special character \n. 

-	The next part (extent) is a list of objects, also finished by character ‘|’. In the Domain, they correspond to objects sharing the attributes of the intent.

### Input/ConceptDesc/Intent/WholeI

The concept description contains all the concept attributes (introduced and inherited).

The special term ‘/_INH_ATT_/’ marks the boundary in the intent: the introduced attributes (proper to objects of the concept) appear before, and the attributes inherited from higher concepts in the lattice appear after it.

### Input/ConceptDesc/Extent/WholeE

The concept description contains all the concept objects (introduced and inherited).

The special term  ’/_INH_OBJ_/’ marks the boundary in the extent: the introduced objects appear before, and the objects inherited from lower concepts in the lattice appear after it.

## Input/ConceptGraphDesc/ConceptGraph/Several

For your analysis, here is the concept set description to be used: **input[[Concept set description]]**.

### Input/ConceptGraphDesc/ConceptGraph/Several/Related

The given concepts are connected through relational attributes. This means that in the intent of concept C1, you can find a relational attribute q_r(C2) where C2 is another concept. 

## Input/RelAttrib

The gathered information has been analyzed with Relational Concept Analysis (RCA). RCA is a general-purpose method which groups, in concepts, objects (here ACPS) that share common attributes and common relations to other objects.

In RCA, Attributes can be a *simple-attribute*, or a *complex-attribute* (relational attribute).

- A *simple-attribute* is a simple word, a composed word, or an acronym.
- A *complex-attribute* (relational attribute) is a construction `q_r(x)`, where:
  - `q` is a quantifier
  - `r` is a relation
  - `x` is an expression whose nature depends on the subsequent processing. If no further processing is applied, it is a concept; if expansion (also called development, or rewriting) has been performed, the concept is replaced by elements from its intent or its extent.
  - When the quantifier `q` is `exist`, it means "at least one"
  - When the quantifier `q` is `existForall`, it means "only"

### Input/RelAttrib/Raw

In this case, in a *complex-attribute* (relational attribute) `q_r(x)`: `x` is a concept.

## Strategy

### Strategy/Term/Disambiguation

Some terms may be ambiguous (attributes, object names, or relation labels).
Use this disambiguation rule:

* Infer the intended meaning from:
	1. the **Domain description**,
	2. the descriptor type (attribute / object / relation),
	3. the co-occurring descriptors in the concept input.
* Prefer the most conventional domain-specific sense.
* If ambiguity remains, make a reasonable assumption and state it briefly in the rationale.

### Strategy/Term/Prioritization

When reading the concept description, distinguish:

* Major descriptors: the most salient, discriminative, and stable cues for naming.
* Secondary descriptors: supporting details that may refine the name but should not dominate it.

Naming rule:

* Build the name primarily from major descriptors.
* Use secondary descriptors only when needed to avoid ambiguity or to improve specificity.

### Strategy/Term/Length

When you generate a concept name:

* The candidate name must not go beyond this template: `[Adj] Name1 [Adj] [Name2]` (4 slots max).
* Add a one-sentence rationale grounded in the input.

Moreover, the higher a concept is in the lattice, the shorter its name should be, since it corresponds to a more general notion.

### Strategy/Term/AttrBased

Name from intent; use extent only to disambiguate. Avoid using proper names if any appear in extents in concept names; use them only as supporting context.

## Task

You have to assign a name to all concepts.

### Task/NameProposals

[Task] Propose several names,  giving a short explanation for each of them.

### Task/NameSelection

[Task] Propose a unique name, giving a short explanation of your choice.


[Task] Output a downloadable sheet:

* column 1: Concept Id
* column 2: Chosen name
* column 3: Name proposals separated by `;`
* column 4: The rationale for the chosen name



==> anc/readme.md <==
## 1. FeatureModels directory



It contains the feature models in UVL textual syntax.



## 2. PipelineExecution directory



It contains Inputs and outputs of the various runs of the pipeline with dot syntax.



The sub-directories names contain the model version and the date of the trial.



There may be variations between the PromptFabrik.md versions, as adaptations have been made during the test. Last version is in PSeveralRaiChatGPT* directories.



ResultsOne.xlsx contains a synthesis of the results for configurations with one concept only (C35 or C36).



The results for several concepts will be found in Directories:
PSeveral*/ProcessStep3/Output.



The prompts have been generated using ChatGPT5.2Thinking, 2026/03/06.



The directories ProcessStep1 and ProcessStep2 are absent for the Claude trials, as this step was made with ChatGPT5.2Thinking and not repeated, as immediately successful.



## 3. ResultAnalysis directory



Agreednamesscores.xlsx contains the evaluation by experts of the names of concepts that have been identically named by the LLMs.



Differentnamesscores.xlsx contains the evaluation by experts of the names of concepts that have been named differently by the LLMs.



ResultsMerged.xlsx contains the results for the two concepts CPizzer35 and CPizzer36 on all configurations.



ResultsOne.xlsx contains the results for the configuration One.



TwoBestTrials.xlsx contains the results for the naming of all concepts in the two best trials.

